Towards robust and domain agnostic reinforcement learning competitions

Reinforcement learning competitions have formed the basis for standard research benchmarks, galvanized advances in the state-of-the-art, and shaped the direction of the field. Despite this, a majority of challenges suffer from the same fundamental problems: participant solutions to the posed challenge are usually domain-specific, biased to maximally exploit compute resources, and not guaranteed to be reproducible. In this paper, we present a new framework of competition design that promotes the development of algorithms that overcome these barriers. We propose four central mechanisms for achieving this end: submission retraining, domain randomization, desemantization through domain obfuscation, and the limitation of competition compute and environment-sample budget. To demonstrate the efficacy of this design, we proposed, organized, and ran the MineRL 2020 Competition on Sample-Efficient Reinforcement Learning. In this work, we describe the organizational outcomes of the competition and show that the resulting participant submissions are reproducible, non-specific to the competition environment, and sample/resource efficient, despite the difficult competition task.

==> cleanbib.py <==
"""
fix_spelling_latex.py
Reports all of the spelling mistakes in a latex file.
"""
import argparse
import os
import re

def parse_args():
    parser = argparse.ArgumentParser()
    parser.add_argument('--input', required=True, help='Input BibTeX file')
    parser.add_argument('--output', required=True, help='Output BibTeX file')
    return parser.parse_args()

def remove_duplicate_entries(input_file, output_file):
    """
    Removes duplicate entries in the BibTeX file
    """
    input_bibtex = open(input_file, 'r')
    output_bibtex = open(output_file, 'w')

    entry_pattern = re.compile(r'@(?P<entry_type>.*?)\{(?P<entry_key>.*?),')
    entry_pattern_no_key = re.compile(r'@(?P<entry_type>.*?)\{')

    unique_entries = {None: ""}
    last_entry = None
    for line in input_bibtex:
        match = entry_pattern.match(line)
        print(match)
        if match:
            print(unique_entries[last_entry])
            last_entry = match.group('entry_key') if match.group('entry_key') not in unique_entries else None
        else:
            match = entry_pattern_no_key.match(line)
            if match:
                last_entry = match.group('entry_type') if match.group('entry_type') not in unique_entries else None
        if last_entry not in unique_entries:
            unique_entries[last_entry] = ""
        unique_entries[last_entry] += line
    for entry in unique_entries:
        if entry:
            output_bibtex.write(f"{unique_entries[entry]}\n")

    input_bibtex.close()
    output_bibtex.close()



if __name__ == '__main__':
    args = parse_args()
    remove_duplicate_entries(args.input, args.output)
